A Performance Comparison of Sort and Scan Libraries for GPUs

Sorting and scanning are two fundamental primitives for constructing highly parallel algorithms. A number of libraries now provide implementations of these primitives for GPUs, but there is relatively little information about the performance of these implementations. We benchmark seven libraries for 32-bit integer scan and sort, and sorting 32-bit values by 32-bit integer keys. We show that there is a large variation in performance between the libraries, and that no one library has both optimal performance and portability.

==> run.py <==
#!/usr/bin/env python
from __future__ import print_function

import subprocess
import sys
import os

if len(sys.argv) < 2:
    print('Usage: run <devicename> [opts]', file = sys.stderr)

devicename = sys.argv[1]
args = sys.argv[2:]

sizes = []
for e in range(4, 8):
    for minor in range(1, 10):
        sizes.append(10 ** e * minor)
sizes.append(10**8)
for e in range(16, 27):
    sizes.append(2 ** e)
sizes.sort()

algs = ['scan', 'sort', 'sort-by-key']
apis = ['clogs', 'compute', 'vex', 'bolt', 'thrust', 'cub', 'mgpu']

try:
    subprocess.check_call(['sudo', '/usr/local/sbin/benchmark-on'])
    for alg in algs:
        for api in apis:
            output = b'algorithm,api,N,iter,time,rate\n'
            good = False
            for size in sizes:
                try:
                    out = subprocess.check_output(
                            ['../ssbench/build/ssbench',
                                '--csv', '--warmup', '10', '--iterations', '50',
                                '--algorithm', alg,
                                '--api', api,
                                '--items', str(size)] + args)
                    output += out
                    good = True
                    print(out, end = '')
                except subprocess.CalledProcessError:
                    pass
            if good:
                filename = 'results/{devicename}-{alg}-{api}.txt'.format(
                        devicename = devicename, alg = alg, api = api)
                with open(filename, 'w') as f:
                    f.write(output)
finally:
    subprocess.call(['sudo', '/usr/local/sbin/benchmark-off'])

